ATEST: Adaptive Resource-Aware Test-Time Scaling for LLM Inference

Test-time scaling (TTS) improves large language model (LLM) reasoning by sampling multiple answers, but fixed sampling budgets ignore both query difficulty and the changing energy cost of inference under GPU contention. We measure up to a 4.1-fold increase in energy for the same four-sample query as GPU load rises. We present ATEST, a resource-aware TTS framework that jointly considers the expected value of additional samples and their current GPU cost. ATEST-Online, its default mode, requires no offline calibration: it incrementally generates samples, estimates the stability of the plurality answer, monitors live GPU conditions, and learns step energy cost online to decide when to stop. ATEST-Calibrated instead selects a per-query budget using offline accuracy and cost models, favoring deployments with stable loads. We evaluate both modes on four reasoning and question-answering datasets using Phi-3-mini on an NVIDIA A100 under controlled varying load, and test transfer to an NVIDIA L40S and Qwen2.5-3B. Across the four A100 datasets, ATEST-Online answers every query without exceeding the energy budget, while achieving the highest or statistically tied accuracy and reducing sampling as load increases. On GSM8K at high load, it achieves 60.0% accuracy with no deferrals, versus 44.0% accuracy and 42.4% deferrals for ATEST-Calibrated. Ablations show that online cost learning drives adaptation to load. Including offline profiling, ATEST-Online uses 42 times less GPU time and 48 times less energy than ATEST-Calibrated for the evaluated workload. Online control trades higher tail latency and lower throughput on short tasks for robustness under varying load; offline calibration remains competitive under stable conditions.

==> build_figures.py <==
import pandas as pd, numpy as np, json
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch
from pathlib import Path

ROOT=Path(__file__).resolve().parent
FIG=ROOT/'figures'
fs=pd.read_csv(ROOT/'data'/'final_summary.csv')
pl=pd.read_csv(ROOT/'data'/'per_load_summary.csv')
rls=pd.read_csv(ROOT/'data'/'agentic_rls_summary.csv')
methods=['Fixed B=4','Adaptive-Calibrated','HPC-Adaptive-Calibrated','Agentic v4']
labels={'Fixed B=4':'Fixed B=4','Adaptive-Calibrated':'Adaptive','HPC-Adaptive-Calibrated':'HPC-Cal','Agentic v4':'RATS'}
datasets=['gsm8k','math','arc_challenge','commonsenseqa','sciq','hotpotqa']
dlabel={'gsm8k':'GSM8K','math':'MATH','arc_challenge':'ARC','commonsenseqa':'CSQA','sciq':'SciQ','hotpotqa':'Hotpot'}

# 1) Architecture figure
fig, axes=plt.subplots(1,2,figsize=(12.8,5.2))
for ax in axes:
    ax.set_xlim(0,1); ax.set_ylim(0,1); ax.axis('off')

def box(ax, xy, wh, text, fs=10, weight='normal'):
    x,y=xy; w,h=wh
    p=FancyBboxPatch((x,y),w,h,boxstyle='round,pad=0.012,rounding_size=0.02',linewidth=1.2,fill=False)
    ax.add_patch(p)
    ax.text(x+w/2,y+h/2,text,ha='center',va='center',fontsize=fs,fontweight=weight,wrap=True)
    return (x,y,w,h)

def arrow(ax, a, b):
    ax.add_patch(FancyArrowPatch(a,b,arrowstyle='-|>',mutation_scale=12,linewidth=1.1))

ax=axes[0]
ax.set_title('(a) HPC-Adaptive-Calibrated',fontsize=13,fontweight='bold')
box(ax,(0.08,0.78),(0.84,0.13),'One-time dataset-specific calibration\nB = {1,3,4,6,8} × GPU load levels',10,'bold')
box(ax,(0.10,0.56),(0.36,0.12),'Quality-gain\nmodel',10)
box(ax,(0.54,0.56),(0.36,0.12),'Resource-cost\nmodel',10)
arrow(ax,(0.50,0.78),(0.28,0.68)); arrow(ax,(0.50,0.78),(0.72,0.68))
box(ax,(0.08,0.31),(0.25,0.12),'Observed GPU\nruntime state',9)
box(ax,(0.375,0.31),(0.25,0.12),'Remaining\nenergy budget',9)
box(ax,(0.67,0.31),(0.25,0.12),'Incoming\nquery',9)
box(ax,(0.24,0.09),(0.52,0.14),'Calibrated controller\nchoose B using gain / predicted cost',10,'bold')
for x in (0.205,0.50,0.795): arrow(ax,(x,0.31),(0.50,0.23))
arrow(ax,(0.28,0.56),(0.42,0.23)); arrow(ax,(0.72,0.56),(0.58,0.23))

ax=axes[1]
ax.set_title('(b) RATS (ours)',fontsize=13,fontweight='bold')
box(ax,(0.25,0.82),(0.50,0.10),'Incoming query',10,'bold')
box(ax,(0.25,0.66),(0.50,0.10),'Initial inference with small B',10)
arrow(ax,(0.50,0.82),(0.50,0.76))
box(ax,(0.04,0.47),(0.27,0.11),'Current vote /\nagreement state',9)
box(ax,(0.365,0.47),(0.27,0.11),'Observed GPU\nruntime state',9)
box(ax,(0.69,0.47),(0.27,0.11),'Remaining\nenergy budget',9)
for x in (0.175,0.50,0.825): arrow(ax,(x,0.47),(0.50,0.39))
box(ax,(0.18,0.27),(0.64,0.12),'RATS controller\nplurality stability + online RLS cost model',10,'bold')
box(ax,(0.24,0.07),(0.52,0.11),'STOP  or  allocate next B',10,'bold')
arrow(ax,(0.50,0.27),(0.50,0.18))
# feedback loop
ax.annotate('',xy=(0.88,0.36),xytext=(0.76,0.125),arrowprops=dict(arrowstyle='-|>',connectionstyle='arc3,rad=-0.45',lw=1.1))
ax.text(0.84,0.23,'measure cost\nand update online',fontsize=8,ha='center')
ax.text(0.50,0.01,'No dataset-specific offline resource calibration',ha='center',fontsize=9,fontweight='bold')
fig.tight_layout()
for ext in ['pdf','png']:
    fig.savefig(FIG/f'architecture.{ext}',bbox_inches='tight',dpi=220)
plt.close(fig)

# 2) Quality and service
sub=fs[fs.method.isin(methods)].copy()
fig, axes=plt.subplots(1,2,figsize=(12.5,4.2))
x=np.arange(len(datasets)); width=0.19
for i,m in enumerate(methods):
    vals=[]
    for ds in datasets:
        vals.append(float(sub[(sub.dataset==ds)&(sub.method==m)].accuracy.iloc[0]))
    axes[0].bar(x+(i-1.5)*width, vals, width, label=labels[m])
axes[0].set_ylabel('Overall accuracy / EM')
axes[0].set_xticks(x); axes[0].set_xticklabels([dlabel[d] for d in datasets])
axes[0].set_ylim(0,1.0); axes[0].set_title('(a) End-to-end quality')
axes[0].grid(axis='y',alpha=0.25)
for i,m in enumerate(methods):
    vals=[]
    for ds in datasets:
        vals.append(float(sub[(sub.dataset==ds)&(sub.method==m)].defer_fraction.iloc[0]))
    axes[1].bar(x+(i-1.5)*width, vals, width, label=labels[m])
axes[1].set_ylabel('Deferred query fraction')
axes[1].set_xticks(x); axes[1].set_xticklabels([dlabel[d] for d in datasets])
axes[1].set_ylim(0,0.6); axes[1].set_title('(b) Service coverage')
axes[1].grid(axis='y',alpha=0.25)
handles,leg=axes[0].get_legend_handles_labels()
fig.legend(handles,leg,loc='upper center',ncol=4,frameon=False,bbox_to_anchor=(0.5,1.04))
fig.tight_layout(rect=[0,0,1,0.93])
for ext in ['pdf','png']:
    fig.savefig(FIG/f'quality_service.{ext}',bbox_inches='tight',dpi=220)
plt.close(fig)

# 3) RATS dynamic adaptation diagnostics (decision-time telemetry from RLS file)
load_order=['idle','low','medium','high']
fig, axes=plt.subplots(1,3,figsize=(13.2,4.2))
for ds in datasets:
    row=rls[rls.dataset==ds].iloc[0]
    b=json.loads(row.mean_B_by_load)
    u=json.loads(row.observed_gpu_util_by_load)
    e=json.loads(row.predicted_incremental_energy_by_load)
    axes[0].plot(load_order,[b[k] for k in load_order],marker='o',label=dlabel[ds])
    axes[1].plot(load_order,[100*u[k] for k in load_order],marker='o',label=dlabel[ds])
    axes[2].plot(load_order,[e[k] for k in load_order],marker='o',label=dlabel[ds])
axes[0].set_ylabel('Decision-time mean B'); axes[0].set_title('(a) Sampling effort')
axes[1].set_ylabel('Observed GPU util. (%)'); axes[1].set_title('(b) Runtime load signal')
axes[2].set_ylabel('Predicted incremental energy (J)'); axes[2].set_title('(c) Online cost estimate')
for ax in axes:
    ax.grid(alpha=0.25); ax.set_xlabel('GPU load level')
handles,leg=axes[0].get_legend_handles_labels()
fig.legend(handles,leg,loc='upper center',ncol=6,frameon=False,bbox_to_anchor=(0.5,1.04))
fig.tight_layout(rect=[0,0,1,0.91])
for ext in ['pdf','png']:
    fig.savefig(FIG/f'rats_adaptation.{ext}',bbox_inches='tight',dpi=220)
plt.close(fig)

# 4) compact systems tradeoff figure
fig, axes=plt.subplots(1,3,figsize=(12.8,4.2))
compare=['HPC-Adaptive-Calibrated','Agentic v4']
for i,m in enumerate(compare):
    vals=[float(sub[(sub.dataset==ds)&(sub.method==m)].joules_per_correct.iloc[0]) for ds in datasets]
    axes[0].plot(x,vals,marker='o',label=labels[m])
    vals=[float(sub[(sub.dataset==ds)&(sub.method==m)].latency_p95_s.iloc[0]) for ds in datasets]
    axes[1].plot(x,vals,marker='o',label=labels[m])
    vals=[float(sub[(sub.dataset==ds)&(sub.method==m)].mean_power_w.iloc[0]) for ds in datasets]
    axes[2].plot(x,vals,marker='o',label=labels[m])
axes[0].set_ylabel('Joules / correct'); axes[0].set_title('(a) Energy efficiency')
axes[1].set_ylabel('p95 latency (s)'); axes[1].set_title('(b) Tail latency')
axes[2].set_ylabel('Mean GPU power (W)'); axes[2].set_title('(c) Device power')
for ax in axes:
    ax.set_xticks(x); ax.set_xticklabels([dlabel[d] for d in datasets],rotation=25,ha='right'); ax.grid(alpha=0.25)
handles,leg=axes[0].get_legend_handles_labels(); fig.legend(handles,leg,loc='upper center',ncol=2,frameon=False,bbox_to_anchor=(0.5,1.04))
fig.tight_layout(rect=[0,0,1,0.92])
for ext in ['pdf','png']:
    fig.savefig(FIG/f'systems_tradeoffs.{ext}',bbox_inches='tight',dpi=220)
plt.close(fig)

# Main results table rows
method_short={'Fixed B=4':'Fixed','Adaptive-Calibrated':'Adaptive','HPC-Adaptive-Calibrated':'HPC-Cal','Agentic v4':'RATS'}
lines=[]
for ds in datasets:
    g=sub[sub.dataset==ds].set_index('method')
    best_acc=g.accuracy.max(); best_def=g.defer_fraction.min(); best_j=g.joules_per_correct.min(); best_pow=g.mean_power_w.min()
    first=True
    for m in methods:
        r=g.loc[m]
        def fval(val,fmt,bold=False):
            s=format(val,fmt)
            return r'\textbf{'+s+'}' if bold else s
        dsname=dlabel[ds] if first else ''
        first=False
        lines.append(f"{dsname} & {method_short[m]} & {fval(r.accuracy,'.3f',m=='Agentic v4' and abs(r.accuracy-best_acc)<1e-12)} & {fval(r.defer_fraction,'.3f',m=='Agentic v4' and abs(r.defer_fraction-best_def)<1e-12)} & {r.mean_B:.2f} & {fval(r.joules_per_correct,'.1f',m=='Agentic v4' and abs(r.joules_per_correct-best_j)<1e-9)} & {r.latency_p95_s:.3f} & {r.qps:.2f} & {fval(r.mean_power_w,'.1f',m=='Agentic v4' and abs(r.mean_power_w-best_pow)<1e-9)} \\")
    lines.append(r'\midrule')
(ROOT/'tables'/'main_results_rows.tex').write_text('\n'.join(lines[:-1]))

# RATS diagnostics rows
lines=[]
for ds in datasets:
    row=rls[rls.dataset==ds].iloc[0]
    b=json.loads(row.mean_B_by_load); u=json.loads(row.observed_gpu_util_by_load); e=json.loads(row.predicted_incremental_energy_by_load)
    verdict='Pass' if str(row.causal_chain_verdict).startswith('PASS') else 'Mixed'
    lines.append(f"{dlabel[ds]} & {b['idle']:.2f}$\\rightarrow${b['high']:.2f} & {100*u['idle']:.1f}$\\rightarrow${100*u['high']:.1f} & {e['idle']:.1f}$\\rightarrow${e['high']:.1f} & {row.energy_MAPE_pct:.1f} & {row.final_window_energy_MAPE_pct:.1f} & {verdict} \\")
(ROOT/'tables'/'rls_rows.tex').write_text('\n'.join(lines))

# concise RATS-only telemetry rows
lines=[]
rats=sub[sub.method=='Agentic v4'].set_index('dataset')
for ds in datasets:
    r=rats.loc[ds]
    lines.append(f"{dlabel[ds]} & {r.latency_p99_s:.3f} & {r.candidates_per_s:.1f} & {r.mean_gpu_util_pct:.1f} & {r.p95_power_w:.1f} & {r.peak_power_w:.1f} & {r.peak_device_memory_gb:.2f} & {r.torch_max_allocated_gb:.2f} \\")
(ROOT/'tables'/'rats_telemetry_rows.tex').write_text('\n'.join(lines))

